Am I a Baller? Basketball Performance Assessment from First-Person Videos

This paper presents a method to assess a basketball player's performance from his/her first-person video. A key challenge lies in the fact that the evaluation metric is highly subjective and specific to a particular evaluator. We leverage the first-person camera to address this challenge. The spatiotemporal visual semantics provided by a first-person view allows us to reason about the camera wearer's actions while he/she is participating in an unscripted basketball game. Our method takes a player's first-person video and provides a player's performance measure that is specific to an evaluator's preference. To achieve this goal, we first use a convolutional LSTM network to detect atomic basketball events from first-person videos. Our network's ability to zoom-in to the salient regions addresses the issue of a severe camera wearer's head movement in first-person videos. The detected atomic events are then passed through the Gaussian mixtures to construct a highly non-linear visual spatiotemporal basketball assessment feature. Finally, we use this feature to learn a basketball assessment model from pairs of labeled first-person basketball videos, for which a basketball expert indicates, which of the two players is better. We demonstrate that despite not knowing the basketball evaluator's criterion, our model learns to accurately assess the players in real-world games. Furthermore, our model can also discover basketball events that contribute positively and negatively to a player's performance.

==> paper_figures/reduce_image_sz.py <==
import os
import sys

#input_dir='best_worst_events_FIG_wBB_MAX_large'
input_dir='gmm_top1_large'

output_dir=input_dir.replace('_large','')+'/'

if not os.path.exists(output_dir):
	os.makedirs(output_dir)

sub_dirs=os.listdir(input_dir)

for ss in sub_dirs:

	if 'best' in ss or 'worst' in ss or 'ex1' in ss or 'ex2' in ss:

		cur_dir=input_dir+'/'+ss+'/'

		cur_out_dir=output_dir+ss+'/'
		if not os.path.exists(cur_out_dir):
			os.makedirs(cur_out_dir)

		images=os.listdir(cur_dir)

		for ii in images:

			input_im_path=cur_dir+ii

			if '.png' in ii:
				#output_im_path=cur_out_dir+ii.replace('.png','.jpg')
				output_im_path=cur_out_dir+ii

				command='convert '+str(input_im_path)+' -quality 95 '+str(output_im_path)
				#command='convert '+str(input_im_path)+' '+str(output_im_path)


				#print command
				os.system(command)
				#print xy
